The CGM-GRB Study. I. Uncovering The CircumGalactic Medium around GRB hosts at redshifts 2-6

Recent studies have revealed a dynamic interplay between the galaxy ecosystem and the circumgalactic medium (CGM). We investigate the CGM at high redshifts (z $\gtrsim$ 2) by using bright afterglows of gamma-ray bursts (GRB) as background sources. We compiled a sample of medium-resolution ($\delta$v $<$ 50 km/s) and high signal-to-noise (typical SNR $\sim$ 10) spectra from 27 GRB afterglows covering z $\sim$ 2 - 6, with six of them at z $\gtrsim$ 4. We analyzed the high- and low-ionization absorption features within $\pm$400 km/s to extract the CGM and ISM kinematics. In the stacked spectra, high-ionization absorption profiles (e.g. C IV, Si IV) present significant absorption excess in their blue wings (v $<$ -100 km/s) relative to the red wings (v $>$ 100 km/s). The stronger blue wings in high-ionization species are indicative of the presence of ubiquitous warm outflows in the GRB hosts at high redshifts. We used simple toy models to kinematically distinguish the CGM and ISM absorption and estimate the CGM mass and outflow velocity. We find tentative evidence of the evolution of the CGM metal mass by $\sim$ 0.5 dex between two redshift bins, each spanning 1 Gyr, z1: 2-2.7 and z2: 2.7-5. By comparing with past studies, we find that over the course of evolution of present-day galaxies with $M_{*} > 10^{10}M_{\odot}$, the ratio of C IV mass in the CGM to the stellar mass remains fairly uniform, with $log(M_{CIV}/M_{*}) \sim -4.5$ within $\pm$0.5 dex from z $\sim$ 4 to z $\sim$ 0, suggesting CGM-galaxy co-evolution.

==> anc/Table4.txt <==
Title: The CGM-GRB Study. I. Uncovering The CircumGalactic Medium 
       around GRB hosts at redshifts 2-6 
Authors: Gatkine P., Veilleux S., Cucchiara A. 
Table: Fit parameters of the spectra
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
--------------------------------------------------------------------------------
   1-  7 A7     ---      GRB     Gamma-ray burst identifier
   9- 15 F7.5   ---      z       Spectroscopic redshift 
  17- 27 A11    ---      Line    Line identfier and wavelength in Angstroms
  29- 30 I2     ---      Num     Line component number
  32- 36 F5.2   [cm-2]   logN    log column density of the line component
  38- 41 F4.2   [cm-2] e_logN    The 1-sigma uncertainty in logN
  43- 44 I2     km/s     b       Doppler parameter
  46- 47 I2     km/s   e_b       The 1-sigma uncertainty in b
  49- 52 I4     km/s     Center  Line center
  54- 55 I2     km/s   e_Center  The 1-sigma uncertainty in Center
      57 I1     ---      Flag    Fit flag (1)
--------------------------------------------------------------------------------
Note (1):
    0 = convergetn fit;
    1 = saturated or degenerate fit.
--------------------------------------------------------------------------------
000926  2.03850 C IV 1548    1 13.28 0.18  7  4 -368  4 0 
000926  2.03850 C IV 1548    2 14.08 0.05 29  6 -332 19 0 
000926  2.03850 C IV 1548    3 14.07 0.07 29  5 -239  5 0 
000926  2.03850 C IV 1548    4 14.35 0.21 20  5 -181 19 0 
000926  2.03850 C IV 1548    5 14.55 0.21 18  5 -136 19 0 
000926  2.03850 C IV 1548    6 15.56 0.22 24  4  -64  5 1 
000926  2.03850 C IV 1548    7 14.55 0.21 33  5   35 19 0 
000926  2.03850 Al III 1854  1 12.30 0.11  9  4 -302  4 0 
000926  2.03850 Al III 1854  2 12.66 0.08 10  4 -265  4 0 
000926  2.03850 Al III 1854  3 13.54 0.05 72 22 -174 19 0 
000926  2.03850 Al III 1854  4 13.64 0.08 37  4 -101  4 0 
000926  2.03850 Al III 1854  5 13.89 0.08 30  4   -3  4 0 
000926  2.03850 Si II 1526   1 14.34 0.08 26  9 -321 14 0 
000926  2.03850 Si II 1526   2 14.41 0.30 17 11 -258 19 0 
000926  2.03850 Si II 1526   3 14.41 0.30 17 11 -212 19 0 
000926  2.03850 Si II 1526   4 14.41 0.30 17 11 -158 19 0 
000926  2.03850 Si II 1526   5 14.41 0.30 17 11 -105 19 0 
000926  2.03850 Si II 1526   6 15.53 0.30 33  9  -15 19 1 
000926  2.03850 Si II 1526   7 14.01 0.27 20 11   75 19 0 
000926  2.03850 Si II 1526   8 13.91 0.17 22  9  125 19 0 
000926  2.03850 Si II 1526   9 14.01 0.27 11  4  155 19 0 
000926  2.03850 Fe II 1608   1 13.84 0.12 12  4 -319  4 0 
000926  2.03850 Fe II 1608   2 14.18 0.09 12  4 -278  4 0 
000926  2.03850 Fe II 1608   3 14.57 0.16 11  4 -218  4 0 
000926  2.03850 Fe II 1608   4 14.42 0.11 54  6 -175 19 0 
000926  2.03850 Fe II 1608   5 14.40 0.10 23 10 -122  4 0 
021004  2.32810 N V 1238     1 13.48 0.09  9  2 -204  2 0 
021004  2.32810 N V 1238     2 13.60 0.05 12  2 -163  2 0 
021004  2.32810 N V 1238     3 13.79 0.09 29  4 -107  2 0 
021004  2.32810 N V 1238     4 14.25 0.08 23  2  -32  2 0 
021004  2.32810 N V 1238     5 14.21 0.09 14  2    6  2 0 
021004  2.32810 N V 1238     6 13.31 0.06  9  2   51  2 0 
021004  2.32810 N V 1238     7 13.78 0.08 50  2  121  9 0 
021004  2.32810 Si IV 1393   1 13.18 0.07 19  2 -233  2 0 
021004  2.32810 Si IV 1393   2 13.51 0.09 14  2 -183  2 0 
021004  2.32810 Si IV 1393   3 13.79 0.13 11  2 -152  2 0 
021004  2.32810 Si IV 1393   4 13.89 0.08 13  2 -122  2 0 
021004  2.32810 Si IV 1393   5 12.77 0.06  7  3  -87  2 0 
021004  2.32810 Si IV 1393   6 15.00 0.11 16  2  -41  2 1 
021004  2.32810 Si IV 1393   7 14.22 0.12 18  3   23  2 0 
021004  2.32810 Si IV 1393   8 12.43 0.25  9  2   90  2 0 
021004  2.32810 Si IV 1393   9 12.29 0.30 11 16  138  9 0 
021004  2.32810 C IV 1548    1 13.96 0.06 16  2 -251  9 0 
021004  2.32810 C IV 1548    2 14.00 0.05  8  2 -229  8 0 
021004  2.32810 C IV 1548    3 13.90 0.05 18  2 -200  2 0 
021004  2.32810 C IV 1548    4 14.54 0.06 24  2 -150  2 0 
021004  2.32810 C IV 1548    5 14.51 0.09 24  3  -98  2 0 
021004  2.32810 C IV 1548    6 15.53 0.19 18  3  -36  3 1 
021004  2.32810 C IV 1548    7 17.30 0.35 19  2   17  5 1 
021004  2.32810 C IV 1548    8 13.46 0.06 12  2   78  2 0 
021004  2.32810 C IV 1548    9 13.11 0.13 15  3  157  3 0 
021004  2.32810 Al III 1854  1 13.62 0.05 34  2  -24  2 0 
021004  2.32810 Al III 1854  2 14.63 0.12  6  2    8  2 0 
021004  2.32810 Al III 1854  3 12.52 0.07  9  2   41  2 0 
021004  2.32810 Si II 1260   1 13.19 0.05 17  2  -25  2 0 
021004  2.32810 Si II 1260   2 13.10 0.09 10  2   11  2 0 
021004  2.32810 Si II 1260   3 12.55 0.10 49 15   85  9 0 
021004  2.32810 Si II 1260   4 12.45 0.09  9  2  167  2 0 
021004  2.32810 Fe II 1608   1 14.08 0.08 34  3 -153  2 0 
021004  2.32810 Fe II 1608   2 13.66 0.05 18  2  -49  2 0 
021004  2.32810 Fe II 1608   3 13.75 0.09 12  2   -4  2 0 
021004  2.32810 Fe II 1608   4 13.89 0.08 15  2   35  2 0 
021004  2.32810 Al II 1670   1 12.40 0.23 37  8 -140 10 0 
021004  2.32810 Al II 1670   2 13.40 0.05 37  2  -11  9 0 
021004  2.32810 Al II 1670   3 12.42 0.10  6  3   25  9 0 
021004  2.32810 Al II 1670   4 12.05 0.23 11  2   60  9 0 
021004  2.32810 Si II* 1264  1 12.87 0.08 69 21  -38  9 0 
021004  2.32810 Si II* 1264  2 13.38 0.09 32  4   -2  2 0 
021004  2.32810 Si II* 1264  3 12.51 0.05  7  2   68  2 0 
021004  2.32810 Si II* 1264  4 12.45 0.09  9  2  167  2 0 
021004  2.32810 C II* 1335   1 13.89 0.09 50  7 -142  4 0 
021004  2.32810 C II* 1335   2 13.79 0.05 28  3  -11  9 0 
021004  2.32810 C II* 1335   3 13.67 0.07  9  2    7  2 0 
050730  3.96722 O VI 1031    1 14.96 0.18  8  2  -54  2 0 
050730  3.96722 O VI 1031    2 16.40 0.12 20  2   16  2 1 
050730  3.96722 O VI 1031    3 14.30 0.07 33  2  174  2 0 
050730  3.96722 O VI 1031    4 13.37 0.05  9  2  234  2 0 
050730  3.96722 N V 1238     1 10.54 0.30 22  7   -7  9 0 
050730  3.96722 N V 1238     2 13.66 0.09 32  5    5  9 0 
050730  3.96722 N V 1238     3 14.05 0.08 80  4   24  9 0 
050730  3.96722 Si IV 1393   1 14.25 0.06 41  2  -43  2 0 
050730  3.96722 Si IV 1393   2 14.99 0.07  9  2   -2  2 1 
050730  3.96722 C IV 1548    1 12.97 0.08 13  2 -165  2 0 
050730  3.96722 C IV 1548    2 14.68 0.06 37  2  -53  2 0 
050730  3.96722 C IV 1548    3 14.97 0.08 19  2   10  2 1 
050730  3.96722 Al III 1854  1 13.10 0.07  6  2  -62  2 0 
050730  3.96722 Al III 1854  2 12.54 0.08  8  2  -34  2 0 
050730  3.96722 Al III 1854  3 12.94 0.07  8  2    1  2 0 
050730  3.96722 Al III 1854  4 12.54 0.08  6  2  116  4 0 
050730  3.96722 Si II 1526   1 14.18 0.06 37  2  -41  2 0 
050730  3.96722 Si II 1526   2 14.70 0.05 13  2    3  2 0 
050730  3.96722 Fe II 1608   1 13.68 0.08 13  2  -56  2 0 
050730  3.96722 Fe II 1608   2 14.74 0.07 14  2    1  2 0 
050730  3.96722 Al II 1670   1 13.01 0.07 20  2  -62  2 0 
050730  3.96722 Al II 1670   2 13.44 0.09 21  2   -5  2 0 
050730  3.96722 Si II* 1264  1 15.21 0.08 22  2  -24  2 1 
050730  3.96722 Si II* 1264  2 13.51 0.07 17  2   59  2 0 
050730  3.96722 C II* 1335   1 15.09 0.08 13  2  -56  2 1 
050730  3.96722 C II* 1335   2 14.88 0.09 16  2   -6  2 1 
050820A 2.61368 N V 1238     1 13.44 0.09 13  2 -132  2 0 
050820A 2.61368 N V 1238     2 13.17 0.05 15  2  -41  2 0 
050820A 2.61368 N V 1238     3 13.37 0.05 12  2   25  2 0 
050820A 2.61368 N V 1238     4 13.39 0.05 12  2  108  2 0 
050820A 2.61368 N V 1238     5 13.58 0.09 38  6  193  2 0 
050820A 2.61368 Si IV 1393   1 13.38 0.06 37  2 -144  2 0 
050820A 2.61368 Si IV 1393   2 13.62 0.08 30  2  -48  2 0 
050820A 2.61368 Si IV 1393   3 13.96 0.08 17  2   -9  2 0 
050820A 2.61368 Si IV 1393   4 13.16 0.07 24  2   78  2 0 
050820A 2.61368 Si IV 1393   5 13.31 0.07 34  2  150  2 0 
050820A 2.61368 Si IV 1393   6 12.61 0.09 12  2  218  2 0 
050820A 2.61368 C IV 1548    1 13.54 0.05 15  2 -146  2 0 
050820A 2.61368 C IV 1548    2 13.52 0.05 15  2 -106  2 0 
050820A 2.61368 C IV 1548    3 14.31 0.05 33  2  -22  2 0 
050820A 2.61368 Si II 1526   1 14.13 0.06  6  2 -178  2 0 
050820A 2.61368 Si II 1526   2 14.43 0.06 26  2 -139  2 0 
050820A 2.61368 Si II 1526   3 13.71 0.10 17  2  -65  3 0 
050820A 2.61368 Si II 1526   4 14.69 0.06 49  2  -11  2 0 
050820A 2.61368 Si II 1526   5 14.25 0.08 24  2   80  2 0 
050820A 2.61368 Si II 1526   6 14.11 0.07 21  2  133  2 0 
050820A 2.61368 Si II 1526   7 13.61 0.07 27  2  216  2 0 
050820A 2.61368 Fe II 1608   1 14.36 0.06 30  2 -146  2 0 
050820A 2.61368 Fe II 1608   2 14.77 0.06 35  2  -19  2 0 
050820A 2.61368 Fe II 1608   3 14.31 0.07 21  2   71  2 0 
050820A 2.61368 Fe II 1608   4 14.13 0.09 50  5  121  3 0 
050820A 2.61368 Al II 1670   1 12.83 0.06  6  2 -178  2 0 
050820A 2.61368 Al II 1670   2 13.34 0.15 30  2 -141  2 0 
050820A 2.61368 Al II 1670   3 13.62 0.07 51  2  -22  2 0 
050820A 2.61368 Al II 1670   4 12.95 0.07 20  2   72  2 0 
050820A 2.61368 Al II 1670   5 13.22 0.09 49  3  114  4 0 
050820A 2.61368 Al II 1670   6 12.36 0.07  7  2  221  2 0 
050820A 2.61368 Si II* 1264  1 13.08 0.09 14  2  -98  2 0 
050820A 2.61368 Si II* 1264  2 13.28 0.06 11  2  -22  2 0 
050820A 2.61368 Si II* 1264  3 12.70 0.08 16  3    9  9 0 
050820A 2.61368 Si II* 1264  4 12.88 0.05 19  2   66  2 0 
050820A 2.61368 Si II* 1264  5 12.54 0.07 13  3  145  2 0 
050820A 2.61368 Si II* 1264  6 12.49 0.08 22  6  215  9 0 
050922C 2.19960 O VI 1031    1 14.21 0.12  7  2  -46  2 0 
050922C 2.19960 O VI 1031    2 14.81 0.06 22  2   14  2 0 
050922C 2.19960 N V 1238     1 13.40 0.06 17  2  -13  2 0 
050922C 2.19960 N V 1238     2 13.89 0.08 17  2   60  2 0 
050922C 2.19960 N V 1238     3 13.44 0.06 17  2  148  2 0 
050922C 2.19960 Si IV 1393   1 13.16 0.07 24  2  -68  2 0 
050922C 2.19960 Si IV 1393   2 12.96 0.05  9  2  -30  2 0 
050922C 2.19960 Si IV 1393   3 14.26 0.07 24  2   13  2 0 
050922C 2.19960 Si IV 1393   4 13.05 0.07 17  2   82  2 0 
050922C 2.19960 C IV 1548    1 13.55 0.07 30  2  -74  2 0 
050922C 2.19960 C IV 1548    2 14.72 0.06 24  2   12  2 0 
050922C 2.19960 C IV 1548    3 13.77 0.06 19  2   86  2 0 
050922C 2.19960 C IV 1548    4 13.32 0.06 15  2  147  2 0 
050922C 2.19960 Al III 1854  1 12.77 0.07 10  2   -1  2 0 
050922C 2.19960 Al III 1854  2 12.36 0.05 20  2   38  2 0 
050922C 2.19960 Si II 1526   1 14.25 0.07 19  2  -45  2 0 
050922C 2.19960 Si II 1526   2 14.55 0.07 23  2    7  2 0 
050922C 2.19960 Fe II 1608   1 13.99 0.18 19  2  -50  2 0 
050922C 2.19960 Fe II 1608   2 14.13 0.07 22  2   14  2 0 
050922C 2.19960 Al II 1670   1 13.02 0.07 20  2  -42  2 0 
050922C 2.19960 Al II 1670   2 13.53 0.09 21  2   11  2 0 
050922C 2.19960 Al II 1670   3 12.10 0.07 10  2   82  2 0 
050922C 2.19960 Si II* 1264  1 12.14 0.09  8  2  -80  2 0 
050922C 2.19960 Si II* 1264  2 12.55 0.14 29  9  -30  5 0 
050922C 2.19960 Si II* 1264  3 13.98 0.07 38  4   28  2 0 
050922C 2.19960 C II* 1335   1 14.98 0.05 21  2   13  2 0 
050922C 2.19960 C II* 1335   2 13.47 0.08  9  2   81  2 0 
060607A 3.07382 O VI 1037    1 13.79 0.07 11  1 -216  1 0 
060607A 3.07382 O VI 1037    2 14.45 0.05 35  1 -134  3 0 
060607A 3.07382 O VI 1037    3 14.32 0.05 16  1    6  1 0 
060607A 3.07382 O VI 1037    4 14.15 0.05 30  1   64  2 0 
060607A 3.07382 N V 1238     1  8.00 0.00  5  1    0  1 0 
060607A 3.07382 Si IV 1402   1 12.66 0.06 13  2  -52  1 0 
060607A 3.07382 Si IV 1402   2 13.55 0.05 21  1   -7  1 0 
060607A 3.07382 C IV 1548    1 13.08 0.07 30  9  -97  2 0 
060607A 3.07382 C IV 1548    2 13.50 0.10 23  3  -33  4 0 
060607A 3.07382 C IV 1548    3 14.17 0.06 16  1   -6  1 0 
060607A 3.07382 C IV 1548    4 13.58 0.08  8  1   16  1 0 
060607A 3.07382 Al III 1854  1  8.00 0.00  5  1    0  1 0 
060607A 3.07382 Si II 1526   1  8.00 0.00  5  1    0  1 0 
060607A 3.07382 Fe II 1608   1  8.00 0.00  5  1    0  1 0 
071031  2.69120 O VI 1031    1 14.41 0.06 24  4 -125  3 0 
071031  2.69120 O VI 1031    2 14.20 0.05 43 13  -38  7 0 
071031  2.69120 O VI 1031    3 15.22 0.16 17  2   25  2 1 
071031  2.69120 N V 1238     1 14.50 0.08 18  1   22  1 0 
071031  2.69120 Si IV 1393   1 13.01 0.09 11  1 -104  1 0 
071031  2.69120 Si IV 1393   2 14.19 0.07 49  2  -24  2 0 
071031  2.69120 Si IV 1393   3 14.60 0.11 17  1   28  1 0 
071031  2.69120 C IV 1548    1 13.93 0.09 21  2 -103  2 0 
071031  2.69120 C IV 1548    2 14.38 0.07 35  5  -29  5 0 
071031  2.69120 C IV 1548    3 15.68 0.25 17  1   25  2 1 
071031  2.69120 Al III 1854  1 13.52 0.06 77  2  -20  7 1 
071031  2.69120 Al III 1854  2 13.27 0.07 25  1   18  1 0 
071031  2.69120 Si II 1260   1 12.21 0.24 32 10 -103  7 0 
071031  2.69120 Si II 1260   2 13.53 0.07 31  4  -33  7 0 
071031  2.69120 Si II 1260   3 15.62 0.40 17  1   26  2 1 
071031  2.69120 Fe II 1608   1 15.34 0.10 27  1    9  1 0 
071031  2.69120 Al II 1670   1 14.57 0.13 26  1    9  1 1 
071031  2.69120 Si II* 1264  1 14.26 0.10 26  4    2  7 1 
071031  2.69120 C II* 1335   1 13.16 0.10 22  6  -81  7 0 
071031  2.69120 C II* 1335   2 15.90 0.20 27  2   12  7 1 
080310  2.42740 O VI 1031    1 14.32 0.07 42  3 -142  2 0 
080310  2.42740 O VI 1031    2 15.04 0.08 31  2  -36  1 0 
080310  2.42740 O VI 1031    3 14.03 0.06 16  2   19  1 0 
080310  2.42740 N V 1238     1 13.86 0.06 26  1  -50  1 0 
080310  2.42740 N V 1238     2 13.72 0.06 20  1    3  1 0 
080310  2.42740 Si IV 1393   1 12.72 0.06 11  1 -137  1 0 
080310  2.42740 Si IV 1393   2 14.62 0.07 36  1  -38  1 1 
080310  2.42740 Si IV 1393   3 14.31 0.16 13  1    3  3 0 
080310  2.42740 C IV 1548    1 13.89 0.07 49  2 -172  2 0 
080310  2.42740 C IV 1548    2 13.50 0.07  8  1 -136  1 0 
080310  2.42740 C IV 1548    3 17.06 0.07 30  1  -43  1 1 
080310  2.42740 C IV 1548    4 13.27 0.09 66  1   34  7 0 
080310  2.42740 Si III 1206  1 12.70 0.09 41  5 -130  7 0 
080310  2.42740 Si III 1206  2 13.89 0.06 57  1  -50  2 1 
080310  2.42740 Si III 1206  3 14.58 0.11 13  1   13  1 1 
080310  2.42740 Al III 1854  1 12.94 0.06 34  1   -2  1 0 
080310  2.42740 Si II 1526   1 13.26 0.07 12  1    1  1 0 
080310  2.42740 Fe II 1608   1 14.17 0.06 20  1  -17  1 0 
080310  2.42740 Fe II 1608   2 13.39 0.06  9  1   12  7 0 
080310  2.42740 Al II 1670   1 13.05 0.07 23  1  -54  1 0 
080310  2.42740 Al II 1670   2 13.66 0.09 21  1   -4  1 0 
080310  2.42740 C II* 1335   1 13.22 0.08 16  1  -27  1 0 
080310  2.42740 C II* 1335   2 12.96 0.07 14  2   12  1 0 
080804  2.20542 Si IV 1393   1 12.99 0.08 18  2 -221  2 0 
080804  2.20542 Si IV 1393   2 12.61 0.10 30  1 -153  7 0 
080804  2.20542 Si IV 1393   3 12.75 0.06 10  3 -112  1 0 
080804  2.20542 Si IV 1393   4 12.88 0.09  8  1  -79  1 0 
080804  2.20542 Si IV 1393   5 13.42 0.08 12  1  -43  1 0 
080804  2.20542 Si IV 1393   6 14.15 0.29  4  1  -17  1 0 
080804  2.20542 Si IV 1393   7 13.46 0.08 66  5   17  7 1 
080804  2.20542 Si IV 1393   8 12.89 0.06 17  2   83  2 0 
080804  2.20542 C IV 1548    1 13.81 0.06 21  1 -142  1 0 
080804  2.20542 C IV 1548    2 13.37 0.08 13  1  -76  1 0 
080804  2.20542 C IV 1548    3 14.30 0.06 25  1  -23  1 0 
080804  2.20542 C IV 1548    4 13.74 0.08 29  3   43  2 0 
080804  2.20542 C IV 1548    5 14.05 0.07 14  1  101  1 0 
080804  2.20542 Al III 1854  1 12.33 0.09  8  1  -42  1 0 
080804  2.20542 Al III 1854  2 13.19 0.07 19  1   -9  1 0 
080804  2.20542 Si II 1526   1 13.61 0.08 23  2 -206  2 0 
080804  2.20542 Si II 1526   2 13.05 0.11 11  3  -99  4 0 
080804  2.20542 Si II 1526   3 14.07 0.08 13  1  -44  1 0 
080804  2.20542 Si II 1526   4 17.38 0.07 10  1    3  1 0 
080804  2.20542 Si II 1526   5 13.52 0.09 14  2   47  1 0 
080804  2.20542 Si II 1526   6 13.47 0.07 66  8  160  7 0 
080804  2.20542 Fe II 1608   1 14.58 0.09 25  2   -7  2 0 
080804  2.20542 Fe II 1608   2 14.03 0.12  9  2   15  7 0 
080804  2.20542 Al II 1670   1 12.41 0.08 15  1 -200  1 0 
080804  2.20542 Al II 1670   2 12.37 0.09 24  3 -103  2 0 
080804  2.20542 Al II 1670   3 13.47 0.07 36  1  -10  1 0 
080804  2.20542 Al II 1670   4 12.27 0.07 26 12   69  5 0 
080804  2.20542 Al II 1670   5 12.11 0.28 65 20   97  7 0 
080804  2.20542 Si II* 1264  1 12.36 0.08 27  1  -44  7 0 
080804  2.20542 Si II* 1264  2 12.11 0.18  9  5  -17  7 0 
080804  2.20542 Si II* 1264  3 13.03 0.05 42  7   20  4 0 
080804  2.20542 Si II* 1264  4 12.49 0.07 32  4  105  7 0 
080804  2.20542 C II* 1335   1 14.40 0.08 20  1  -10  1 0 
080804  2.20542 C II* 1335   2 14.21 0.11  4  1   17  1 0 
080810  3.35100 O VI 1031    1 14.06 0.06 46  2 -291  2 0 
080810  3.35100 O VI 1031    2 13.57 0.05 40  4 -175  2 0 
080810  3.35100 O VI 1031    3 13.44 0.09 26  2 -144  2 0 
080810  3.35100 O VI 1031    4 13.96 0.07 66  5  -96  8 0 
080810  3.35100 O VI 1031    5 15.76 0.08 31  2   -7  2 1 
080810  3.35100 O VI 1031    6 14.04 0.10 13  2   48  2 0 
080810  3.35100 O VI 1031    7 14.85 0.05 39  2   90  2 1 
080810  3.35100 Si IV 1393   1 12.47 0.07 31  2 -180  2 0 
080810  3.35100 Si IV 1393   2 12.58 0.06  7  2 -168  2 0 
080810  3.35100 Si IV 1393   3 12.59 0.06 10  2  -80  2 0 
080810  3.35100 Si IV 1393   4 12.89 0.06 13  2  -46  2 0 
080810  3.35100 Si IV 1393   5 13.31 0.05 10  2    4  2 0 
080810  3.35100 Si IV 1393   6 13.28 0.05 19  2   50  2 0 
080810  3.35100 C IV 1548    1 13.01 0.06 14  2 -193  2 0 
080810  3.35100 C IV 1548    2 13.54 0.05 11  2 -166  2 0 
080810  3.35100 C IV 1548    3 12.81 0.05 66  2  -85  3 0 
080810  3.35100 C IV 1548    4 13.51 0.06 36  2  -61  2 0 
080810  3.35100 C IV 1548    5 13.47 0.05 11  2    5  2 0 
080810  3.35100 C IV 1548    6 13.57 0.05 17  2   54  8 0 
080810  3.35100 Si II 1526   1 13.12 0.06  5  2 -169  2 0 
080810  3.35100 Si II 1526   2 13.78 0.06  7  2    2  2 0 
080810  3.35100 Si II 1526   3 12.87 0.08 16  2   48  2 0 
080810  3.35100 Al II 1670   1 11.66 0.06  5  2 -169  2 0 
080810  3.35100 Al II 1670   2 11.08 0.09  9  2 -105  2 0 
080810  3.35100 Al II 1670   3 11.78 0.07 15  2  -60  2 0 
080810  3.35100 Al II 1670   4 12.80 0.06  8  2    3  2 0 
080810  3.35100 Al II 1670   5 12.19 0.06 14  2   50  2 0 
080810  3.35100 Si II* 1264  1 11.81 0.07  4  2 -171  2 0 
080810  3.35100 Si II* 1264  2 12.93 0.05  8  2    2  2 0 
080810  3.35100 Si II* 1264  3 12.28 0.06 14  2   58  2 0 
080810  3.35100 C II* 1335   1 13.17 0.06  8  2 -170  2 0 
080810  3.35100 C II* 1335   2 12.67 0.09 12  2  -46  2 0 
080810  3.35100 C II* 1335   3 14.36 0.06 11  2    1  2 0 
080810  3.35100 C II* 1335   4 13.39 0.06 14  2   49  2 0 
090926A 2.10625 O VI 1031    1 14.76 0.05 55 12  -87 62 0 
090926A 2.10625 O VI 1031    2 14.92 0.18 15 12    6 12 0 
090926A 2.10625 O VI 1031    3 14.20 0.06 26 12  134 12 0 
090926A 2.10625 N V 1238     1 13.23 0.12 30 12  -54 62 0 
090926A 2.10625 N V 1238     2 14.20 0.07 27 12   -2 12 0 
090926A 2.10625 Si IV 1393   1 12.82 0.09 11 12 -127 12 0 
090926A 2.10625 Si IV 1393   2 13.00 0.05 32 12  -67 62 0 
090926A 2.10625 Si IV 1393   3 14.10 0.07 28 12   -3 12 0 
090926A 2.10625 Si IV 1393   4 12.53 0.09 25 12   91 62 0 
090926A 2.10625 Si IV 1393   5 12.93 0.09 31 12  157 12 0 
090926A 2.10625 C IV 1548    1 12.81 0.06 12 12 -196 62 0 
090926A 2.10625 C IV 1548    2 13.55 0.09 49 12  -87 12 0 
090926A 2.10625 C IV 1548    3 14.56 0.07 29 12   -1 12 0 
090926A 2.10625 C IV 1548    4  9.10 0.30 33 12   73 62 0 
090926A 2.10625 C IV 1548    5 13.00 0.06 35 12  184 62 0 
090926A 2.10625 Al III 1854  1 13.21 0.08 14 12    6 12 0 
090926A 2.10625 Si II 1526   1 13.73 0.09 43 12  -46 62 0 
090926A 2.10625 Si II 1526   2 14.39 0.08 22 12    2 12 0 
090926A 2.10625 Fe II 1608   1 14.22 0.06 35 12    2 12 0 
090926A 2.10625 Al II 1670   1 12.24 0.06 52 12  -81 62 0 
090926A 2.10625 Al II 1670   2 13.22 0.06 38 12   -6 12 0 
090926A 2.10625 Si II* 1264  1 13.57 0.09 31 12   -1 62 0 
090926A 2.10625 C II* 1335   1 14.48 0.06 41 12   -6 12 0 
100219A 4.66523 O VI 1031    1 14.11 0.10 10  8  -31  8 0 
100219A 4.66523 O VI 1031    2 14.95 0.12 17  8   18 38 0 
100219A 4.66523 O VI 1031    3 14.39 0.12 34  8   40  8 0 
100219A 4.66523 Si IV 1393   1 13.81 0.12  6  8  -89  8 0 
100219A 4.66523 Si IV 1393   2 12.80 0.11 17  8  -64  8 0 
100219A 4.66523 Si IV 1393   3 13.85 0.12 11  8  -12  8 0 
100219A 4.66523 Si IV 1393   4 13.69 0.11  4  8   26  8 0 
100219A 4.66523 Si IV 1393   5 12.89 0.11 10  8   79  8 0 
100219A 4.66523 Si IV 1393   6 13.29 0.10 53  8  151  8 0 
100219A 4.66523 Si IV 1393   7 13.40 0.12  4  8  299  8 0 
100219A 4.66523 C IV 1548    1 13.60 0.11  6  8 -164  8 0 
100219A 4.66523 C IV 1548    2  9.31 0.30  3  8 -116 38 0 
100219A 4.66523 C IV 1548    3 14.30 0.08 10  8  -84  8 0 
100219A 4.66523 C IV 1548    4 10.92 0.16 21  8  -53 38 0 
100219A 4.66523 C IV 1548    5 14.46 0.05 22  8   -7  8 0 
100219A 4.66523 C IV 1548    6  8.16 0.30  7  8   30 38 0 
100219A 4.66523 C IV 1548    7 13.11 0.05 12  8   51  8 0 
100219A 4.66523 C IV 1548    8 12.89 0.05  6  8   97  8 0 
100219A 4.66523 C IV 1548    9 13.11 0.10 14  8  143  8 0 
100219A 4.66523 C IV 1548   10 13.17 0.10  7  8  307  8 0 
100219A 4.66523 Si II 1526   1 13.78 0.08  5  8 -210  8 0 
100219A 4.66523 Si II 1526   2 13.25 0.05  5  8 -101  8 0 
100219A 4.66523 Si II 1526   3 11.86 0.10 24  8  -52 38 0 
100219A 4.66523 Si II 1526   4 14.79 0.06  9  8  -19  8 0 
100219A 4.66523 Si II 1526   5 14.91 0.07 14  8   40  8 0 
100219A 4.66523 Si II 1526   6 13.89 0.08  7  8   90  8 0 
100219A 4.66523 Si II 1526   7 13.75 0.07 11  8  144 38 0 
100219A 4.66523 Fe II 1608   1 14.25 0.05 18  8 -176  8 0 
100219A 4.66523 Fe II 1608   2 13.28 0.07  7  8  -70  8 0 
100219A 4.66523 Fe II 1608   3 14.30 0.05 11  8  -14  8 0 
100219A 4.66523 Fe II 1608   4 14.84 0.14  8  8   28  8 0 
100219A 4.66523 Fe II 1608   5 14.66 0.07  8  8   68  8 0 
100219A 4.66523 Fe II 1608   6 13.48 0.06  3  8  109  8 0 
100219A 4.66523 Fe II 1608   7 14.07 0.05 53  8  173 38 0 
100219A 4.66523 Al II 1670   1 12.15 0.07  3  8  -79  8 0 
100219A 4.66523 Al II 1670   2  8.80 0.30 24  8   -4 38 0 
100219A 4.66523 Al II 1670   3 14.32 0.05 20  8   12  8 1 
100219A 4.66523 Al II 1670   4 13.56 0.10  7  8   81  8 0 
100219A 4.66523 Al II 1670   5 13.16 0.08  8  8  122  8 0 
100219A 4.66523 Al II 1670   6 13.08 0.08  6  8  163  8 0 
100219A 4.66523 Al II 1670   7 11.75 0.06  3  8  200  8 0 
100219A 4.66523 Si II* 1264  1 12.78 0.06  9  8  -82  8 0 
100219A 4.66523 Si II* 1264  2 13.59 0.07 15  8  -11  8 0 
100219A 4.66523 Si II* 1264  3 13.09 0.05  6  8   48  8 0 
100219A 4.66523 Si II* 1264  4 12.39 0.07 26  8   83 38 0 
100219A 4.66523 C II* 1335   1 14.57 0.15  7  8  -68  8 0 
100219A 4.66523 C II* 1335   2 14.51 0.17  6  8  -11  8 0 
100219A 4.66523 C II* 1335   3 14.53 0.07 10  8   32  8 0 
100219A 4.66523 C II* 1335   4 13.44 0.06  9  8   81  8 0 
111008A 4.98900 N V 1238     1 14.39 0.07 59  8 -170  8 0 
111008A 4.98900 N V 1238     2 14.59 0.06 59 19  -87  8 0 
111008A 4.98900 N V 1238     3 15.06 0.18 49 15   49 38 1 
111008A 4.98900 N V 1238     4 15.22 0.21 33  8   90 23 1 
111008A 4.98900 N V 1238     5 15.65 0.30 15  8  196  8 1 
111008A 4.98900 Si IV 1393   1 12.81 0.08 27  8 -263 38 0 
111008A 4.98900 Si IV 1393   2 13.40 0.08 15  8 -177  8 0 
111008A 4.98900 Si IV 1393   3 13.66 0.17 18  8 -140  8 0 
111008A 4.98900 Si IV 1393   4 16.01 0.30 17  8  -24  8 1 
111008A 4.98900 Si IV 1393   5 13.91 0.06 36  8   46  8 0 
111008A 4.98900 Si IV 1393   6 12.61 0.24 22  8  156 38 0 
111008A 4.98900 C IV 1548    1 13.16 0.06 10  8 -274  8 0 
111008A 4.98900 C IV 1548    2 13.51 0.14 27 22 -218  8 0 
111008A 4.98900 C IV 1548    3 15.72 0.30 13  8 -164  8 0 
111008A 4.98900 C IV 1548    4 14.87 0.06 20  8  -91  8 0 
111008A 4.98900 C IV 1548    5 15.76 0.25 37  8   32 26 1 
111008A 4.98900 C IV 1548    6 13.08 0.15 22 12  169 38 0 
111008A 4.98900 Al III 1854  1 13.75 0.07 59 16   -6 15 0 
111008A 4.98900 Al III 1854  2 13.16 0.08 23  8  107 38 0 
111008A 4.98900 Si II 1526   1 13.57 0.05 18  8 -235  8 0 
111008A 4.98900 Si II 1526   2 12.85 0.20  6  8 -173 38 0 
111008A 4.98900 Si II 1526   3 13.45 0.09 13  8 -107  8 0 
111008A 4.98900 Si II 1526   4 15.37 0.27 21  8  -37  8 1 
111008A 4.98900 Si II 1526   5 15.03 0.17 21  8   52  8 1 
111008A 4.98900 Si II 1526   6  9.33 0.30 25  8   89 38 0 
111008A 4.98900 Si II 1526   7 13.00 0.14  8  8  179  8 0 
111008A 4.98900 Fe II 1608   1 13.40 0.23 10  8 -100  8 0 
111008A 4.98900 Fe II 1608   2 14.75 0.06 36  8  -36 38 0 
111008A 4.98900 Fe II 1608   3 15.04 0.07 27  8   39  8 0 
111008A 4.98900 Fe II 1608   4 13.98 0.07 30  9  114  8 0 
111008A 4.98900 Fe II 1608   5 13.83 0.05 18  8  243  8 0 
111008A 4.98900 Al II 1670   1 14.13 0.30  8  8  -69 38 0 
111008A 4.98900 Al II 1670   2 14.66 0.28 10  8    3 38 0 
111008A 4.98900 Al II 1670   3 14.39 0.07 23  8   51 38 0 
111008A 4.98900 Si II* 1264  1 12.94 0.08 19  8 -162  8 0 
111008A 4.98900 Si II* 1264  2 13.30 0.08 22  8  -76  8 0 
111008A 4.98900 Si II* 1264  3 13.09 0.30 13  8  -13 38 0 
111008A 4.98900 Si II* 1264  4 14.17 0.11 30  9   51  8 1 
111008A 4.98900 C II* 1335   1 13.57 0.06  9  8  -87 38 0 
111008A 4.98900 C II* 1335   2 14.76 0.10 32  8  -33 38 0 
111008A 4.98900 C II* 1335   3 15.02 0.30 18  8   50  8 1 
111008A 4.98900 C II* 1335   4 13.45 0.13 33  8  170 38 0 
120327A 2.81340 O VI 1031    1 16.43 0.09 50  9  -17 10 1 
120327A 2.81340 O VI 1031    2 14.61 0.15 25  9  100 47 0 
120327A 2.81340 O VI 1031    3 14.11 0.11 45 14  145 47 0 
120327A 2.81340 N V 1238     1 13.91 0.08 43  9 -166  9 0 
120327A 2.81340 N V 1238     2 14.11 0.08 43  9  -88  9 0 
120327A 2.81340 N V 1238     3 13.80 0.06 17  9  -10  9 0 
120327A 2.81340 N V 1238     4 14.32 0.07 80 12   81  9 0 
120327A 2.81340 Si IV 1393   1 12.87 0.08 33  9 -121  9 0 
120327A 2.81340 Si IV 1393   2 14.18 0.07 25  9  -31  9 0 
120327A 2.81340 Si IV 1393   3 13.01 0.08 27  9   52  9 0 
120327A 2.81340 Si IV 1393   4 12.15 0.10  8  9  121 47 0 
120327A 2.81340 C IV 1548    1 12.88 0.14  3  9 -155 47 0 
120327A 2.81340 C IV 1548    2 12.96 0.12 42 13 -108 47 0 
120327A 2.81340 C IV 1548    3 15.79 0.41 27  9  -17 47 1 
120327A 2.81340 C IV 1548    4 13.55 0.06 39  9   60  9 0 
120327A 2.81340 Al III 1854  1 13.12 0.09 15  9  -37  9 0 
120327A 2.81340 Al III 1854  2 13.07 0.09 11  9    0  9 0 
120327A 2.81340 Si II 1526   1 13.09 0.12  5  9 -198 47 0 
120327A 2.81340 Si II 1526   2 13.50 0.06 24  9 -129  9 0 
120327A 2.81340 Si II 1526   3 17.02 0.40 29  9  -14  9 1 
120327A 2.81340 Si II 1526   4 14.43 0.30 17 11   26 18 1 
120327A 2.81340 Si II 1526   5 14.03 0.08 31  9  115  9 0 
120327A 2.81340 Fe II 1608   1 13.72 0.08  5  9 -223  9 0 
120327A 2.81340 Fe II 1608   2 13.56 0.08 27  9 -156  9 0 
120327A 2.81340 Fe II 1608   3 14.77 0.06 30  9  -44  9 0 
120327A 2.81340 Fe II 1608   4 17.50 0.48 15  9   21  9 1 
120327A 2.81340 Al II 1670   1 12.00 0.07 18  9 -119 47 0 
120327A 2.81340 Al II 1670   2 15.19 0.30 27  9   -8  9 1 
120327A 2.81340 Al II 1670   3 12.62 0.07 32  9   71 47 0 
120327A 2.81340 Si II* 1264  1 12.68 0.13  9  9 -139 47 0 
120327A 2.81340 Si II* 1264  2 15.32 0.30 24  9  -55  9 1 
120327A 2.81340 Si II* 1264  3 13.75 0.09 16  9   33  9 0 
120327A 2.81340 Si II* 1264  4 12.66 0.21 19  9   59  9 0 
120327A 2.81340 Si II* 1264  5 12.67 0.09 28  9  147  9 0 
120327A 2.81340 C II* 1335   1 15.24 0.18 30  9  -39  9 1 
120327A 2.81340 C II* 1335   2 13.85 0.29 22  9   -4  9 0 
120815A 2.35750 N V 1238     1 14.29 0.09 21  8 -188  8 0 
120815A 2.35750 N V 1238     2 14.89 0.10 44  8  -21  8 0 
120815A 2.35750 N V 1238     3 15.07 0.30 11  8   16 38 0 
120815A 2.35750 N V 1238     4 13.08 0.46 22  8   97 38 0 
120815A 2.35750 N V 1238     5 14.19 0.09 59 18  170 38 0 
120815A 2.35750 Si IV 1393   1 13.26 0.09 22  8 -192  8 0 
120815A 2.35750 Si IV 1393   2 13.46 0.09 27  8 -106  8 0 
120815A 2.35750 Si IV 1393   3 15.71 0.30 32  8   -6  8 1 
120815A 2.35750 Si IV 1393   4 13.24 0.07 25  8  200 38 0 
120815A 2.35750 C IV 1548    1 13.72 0.05 27  8 -201  8 0 
120815A 2.35750 C IV 1548    2 12.92 0.34  6  8 -102 38 0 
120815A 2.35750 C IV 1548    3 15.54 0.22 41  8  -17  8 1 
120815A 2.35750 Al III 1854  1 13.08 0.08 21  8  -58  8 0 
120815A 2.35750 Al III 1854  2 14.02 0.20 21  8   -1  8 0 
120815A 2.35750 Al III 1854  3 12.92 0.12 32 10   48 38 0 
120815A 2.35750 Al III 1854  4 13.08 0.30  5  8  133  8 0 
120815A 2.35750 Al III 1854  5 12.65 0.08 26  8  251 38 0 
120815A 2.35750 Si II 1526   1 13.68 0.10 15  8 -194  8 0 
120815A 2.35750 Si II 1526   2 13.14 0.22 19  8  -81 38 0 
120815A 2.35750 Si II 1526   3 15.63 0.30 26  8   -7  8 1 
120815A 2.35750 Si II 1526   4 13.68 0.10 19  8   56  8 0 
120815A 2.35750 Fe II 1608   1 14.26 0.22 15  8 -158  8 0 
120815A 2.35750 Fe II 1608   2 14.27 0.08 29  9 -123  9 0 
120815A 2.35750 Fe II 1608   3 13.76 0.22 15  8  -70  8 0 
120815A 2.35750 Fe II 1608   4 15.55 0.30 26  8   -7  8 1 
120815A 2.35750 Fe II 1608   5 14.09 0.09 33 10   66 38 0 
120815A 2.35750 Fe II 1608   6 13.97 0.08 22  8  111  8 0 
120815A 2.35750 Al II 1670   1 12.95 0.14 31  8 -211 38 0 
120815A 2.35750 Al II 1670   2 12.35 0.09 13  8  -70  8 0 
120815A 2.35750 Al II 1670   3 14.26 0.30 29  9    8  8 1 
120815A 2.35750 Al II 1670   4 12.17 0.34  4  8  113 38 0 
120815A 2.35750 Si II* 1264  1 13.24 0.50 14  8 -146 38 0 
120815A 2.35750 Si II* 1264  2 13.34 0.24 21  8  -61  8 0 
120815A 2.35750 Si II* 1264  3 14.58 0.50 25  8   18 38 1 
120815A 2.35750 Si II* 1264  4 13.03 0.20 21  8  118 10 1 
120909A 3.92850 N V 1238     1 13.92 0.08 23  9  -91  9 0 
120909A 3.92850 N V 1238     2 15.89 0.20 10  9  -17  9 0 
120909A 3.92850 N V 1238     3 14.51 0.05 68  9   65 47 0 
120909A 3.92850 Si IV 1393   1 12.99 0.10  6  9 -269  9 0 
120909A 3.92850 Si IV 1393   2 13.31 0.06 24  9 -150 47 0 
120909A 3.92850 Si IV 1393   3 13.94 0.08 13  9  -81  9 0 
120909A 3.92850 Si IV 1393   4 14.04 0.08 13  9  -46  9 0 
120909A 3.92850 Si IV 1393   5 14.04 0.08 18  9    5  9 0 
120909A 3.92850 Si IV 1393   6 13.03 0.07  4  9  152  9 0 
120909A 3.92850 C IV 1548    1 14.22 0.07 39  9 -261  9 0 
120909A 3.92850 C IV 1548    2 14.45 0.11 21  9 -137  9 0 
120909A 3.92850 C IV 1548    3 14.45 0.11 16  9  -86  9 0 
120909A 3.92850 C IV 1548    4 14.98 0.08 18  9  -30  9 1 
120909A 3.92850 C IV 1548    5 14.38 0.08 26  9   25  9 0 
120909A 3.92850 C IV 1548    6 13.78 0.08  8  9   75  9 0 
120909A 3.92850 Al III 1854  1 12.57 0.06 32  9 -275  9 0 
120909A 3.92850 Al III 1854  2 12.70 0.08 30  9 -208  9 0 
120909A 3.92850 Al III 1854  3 13.17 0.09 51  9 -141 47 0 
120909A 3.92850 Al III 1854  4 12.33 0.20 23  9  -78 47 0 
120909A 3.92850 Al III 1854  5 14.00 0.07 24  9  -21  9 0 
120909A 3.92850 Si II 1526   1 13.95 0.31 10  9 -179  9 0 
120909A 3.92850 Si II 1526   2 14.24 0.16  7  9 -123  9 0 
120909A 3.92850 Si II 1526   3 15.42 0.20 33  9  -30  9 0 
120909A 3.92850 Si II 1526   4 13.60 0.06 17  9  149  9 0 
120909A 3.92850 Fe II 1608   1 13.60 0.12  3  9 -267  9 0 
120909A 3.92850 Fe II 1608   2 14.09 0.08  5  9 -175  9 0 
120909A 3.92850 Fe II 1608   3 14.09 0.05 16  9 -131  9 0 
120909A 3.92850 Fe II 1608   4 14.20 0.05 23  9  -87 47 0 
120909A 3.92850 Fe II 1608   5 15.21 0.30 12  9  -37  9 0 
120909A 3.92850 Fe II 1608   6 14.45 0.23 13  9   11  9 0 
120909A 3.92850 Al II 1670   1 12.68 0.08 20  9 -282  9 0 
120909A 3.92850 Al II 1670   2 12.51 0.09 15  9 -220  9 0 
120909A 3.92850 Al II 1670   3 12.78 0.37 16  9 -177  9 0 
120909A 3.92850 Al II 1670   4 13.20 0.05 23  9 -109  9 0 
120909A 3.92850 Al II 1670   5 14.43 0.08 18  9  -44  9 1 
120909A 3.92850 Al II 1670   6 13.81 0.30  7  9   14  9 0 
120909A 3.92850 Al II 1670   7 12.64 0.08 21  9  153  9 0 
120909A 3.92850 Si II* 1264  1 15.21 0.30  8  9  -99  9 1 
120909A 3.92850 Si II* 1264  2 14.20 0.24 27  9  -16 47 0 
120909A 3.92850 Si II* 1264  3 13.82 0.34 12  9   44  9 0 
120909A 3.92850 Si II* 1264  4 13.14 0.09 26  9   91  9 0 
120909A 3.92850 C II* 1335   1 14.33 0.30  5  9 -137 47 0 
120909A 3.92850 C II* 1335   2 15.75 0.30 25  9  -73 47 1 
120909A 3.92850 C II* 1335   3 15.51 0.30 19  9  -21 47 1 
121024A 2.29770 N V 1238     1 14.17 0.30  8  9 -239  9 0 
121024A 2.29770 N V 1238     2 14.16 0.30  8  9 -167  9 0 
121024A 2.29770 N V 1238     3 13.62 0.09  9  9 -106 47 0 
121024A 2.29770 N V 1238     4 14.24 0.09 20  9   28  9 0 
121024A 2.29770 N V 1238     5 14.68 0.10 46  9  170 47 0 
121024A 2.29770 N V 1238     6 14.27 0.30 13  9  269  9 0 
121024A 2.29770 Si IV 1393   1 13.04 0.22 34 10 -367 47 0 
121024A 2.29770 Si IV 1393   2 13.73 0.22 13  9 -301 47 0 
121024A 2.29770 Si IV 1393   3 13.33 0.33 24  9 -254 47 0 
121024A 2.29770 Si IV 1393   4 13.80 0.30 25  9 -190  9 0 
121024A 2.29770 Si IV 1393   5 13.43 0.33 34 10 -152 47 0 
121024A 2.29770 Si IV 1393   6 15.55 0.09 19  9  -96  9 1 
121024A 2.29770 Si IV 1393   7 13.91 0.25 17  9  -29 47 0 
121024A 2.29770 Si IV 1393   8 14.01 0.19 28  9   16 47 0 
121024A 2.29770 Si IV 1393   9 15.33 0.30 14  9  111  9 1 
121024A 2.29770 Si IV 1393  10 13.51 0.06 18  9  182  9 0 
121024A 2.29770 Si IV 1393  11 13.11 0.13 13  9  276  9 0 
121024A 2.29770 Si IV 1393  12 13.91 0.13 14  9  340  9 0 
121024A 2.29770 C IV 1548    1 14.94 0.30 19  9 -367  9 1 
121024A 2.29770 C IV 1548    2 15.34 0.30 15  9 -315  9 1 
121024A 2.29770 C IV 1548    3 15.26 0.30 14  9 -270  9 1 
121024A 2.29770 C IV 1548    4 15.09 0.30 16  9 -202 47 1 
121024A 2.29770 C IV 1548    5 15.54 0.30 23  9 -145 47 1 
121024A 2.29770 C IV 1548    6 14.71 0.22 13  9  -87 47 1 
121024A 2.29770 C IV 1548    7 15.86 0.50 19  9  -18 47 1 
121024A 2.29770 C IV 1548    8 14.23 0.13 24  9   49  9 0 
121024A 2.29770 C IV 1548    9 15.32 0.30 23  9  124  9 1 
121024A 2.29770 C IV 1548   10 14.22 0.08 29  9  175 47 0 
121024A 2.29770 C IV 1548   11 13.77 0.11 30  9  269 47 0 
121024A 2.29770 C IV 1548   12 14.35 0.09 47  9  342  9 0 
121024A 2.29770 Al III 1854  1 12.64 0.11  6  9 -196  9 0 
121024A 2.29770 Al III 1854  2 12.08 0.32 12  9 -144 47 0 
121024A 2.29770 Al III 1854  3 13.40 0.09 31 10  -92 47 0 
121024A 2.29770 Al III 1854  4 14.09 0.14 17  9  -33  9 0 
121024A 2.29770 Al III 1854  5 13.22 0.11 17  9   18 47 0 
121024A 2.29770 Al III 1854  6 12.40 0.18 15  9   55 47 0 
121024A 2.29770 Al III 1854  7 13.06 0.06 29  9  121  9 0 
121024A 2.29770 Al III 1854  8 13.16 0.05 15  9  211  9 0 
121024A 2.29770 Al III 1854  9 13.12 0.07 11  9  263  9 0 
121024A 2.29770 Al III 1854 10 13.65 0.09 24  9  336  9 0 
121024A 2.29770 Si II 1526   1 13.45 0.10 33 10 -295 47 0 
121024A 2.29770 Si II 1526   2 13.62 0.09 30  9 -186 47 0 
121024A 2.29770 Si II 1526   3 15.20 0.30 15  9  -98  9 1 
121024A 2.29770 Si II 1526   4 16.58 0.27 31  9  -30  9 1 
121024A 2.29770 Si II 1526   5 14.43 0.32 20  9   31  9 1 
121024A 2.29770 Si II 1526   6 14.11 0.10  8  9   99  9 0 
121024A 2.29770 Si II 1526   7 13.46 0.19 22  9  150 47 0 
121024A 2.29770 Si II 1526   8 13.73 0.15 24  9  180  9 0 
121024A 2.29770 Si II 1526   9 16.76 0.30 25  9  277 47 1 
121024A 2.29770 Fe II 1608   1 14.77 0.09 28  9  -83  9 0 
121024A 2.29770 Fe II 1608   2 15.96 0.41 18  9   -2  9 1 
121024A 2.29770 Fe II 1608   3 14.39 0.30 10  9   20 10 0 
121024A 2.29770 Fe II 1608   4 13.60 0.08 26  9  142  9 0 
121024A 2.29770 Fe II 1608   5 15.15 0.20 38  9  273 47 1 
121024A 2.29770 Fe II 1608   6 16.96 0.30 23  9  317 47 1 
121024A 2.29770 Al II 1670   1 12.69 0.05 21  9 -312  9 0 
121024A 2.29770 Al II 1670   2 12.61 0.10 15  9 -135  9 0 
121024A 2.29770 Al II 1670   3 12.96 0.27 13  9  -97 47 0 
121024A 2.29770 Al II 1670   4 12.98 0.30 12  9  -57  9 0 
121024A 2.29770 Al II 1670   5 14.13 0.30 25  9   14 47 1 
121024A 2.29770 Al II 1670   6 12.30 0.25  6  9   68 47 0 
121024A 2.29770 Al II 1670   7 12.78 0.07 24  9  118  9 0 
121024A 2.29770 Al II 1670   8 12.93 0.09 24  9  186  9 0 
121024A 2.29770 Al II 1670   9 15.18 0.30 19  9  256 47 1 
121024A 2.29770 Al II 1670  10 13.78 0.23 12  9  339  9 0 
121024A 2.29770 Si II* 1264  1 13.05 0.30  4  9 -166 47 0 
121024A 2.29770 Si II* 1264  2 13.53 0.30 38 11 -114 47 0 
121024A 2.29770 Si II* 1264  3 15.17 0.30 19  9  -96 47 1 
121024A 2.29770 Si II* 1264  4 15.60 0.30 21  9   28  9 1 
121024A 2.29770 Si II* 1264  5 13.37 0.30 25  9  112  9 0 
121024A 2.29770 Si II* 1264  6 12.84 0.14 22  9  327 47 0 
130408A 3.75700 O VI 1031    1 14.98 0.08 43  9 -201  9 0 
130408A 3.75700 O VI 1031    2 14.47 0.06 17  9 -110  9 0 
130408A 3.75700 O VI 1031    3 15.00 0.08 37  9  -39 47 0 
130408A 3.75700 O VI 1031    4 15.98 0.24 26  9   47  9 1 
130408A 3.75700 N V 1238     1 13.62 0.09 26  9 -281 47 0 
130408A 3.75700 N V 1238     2 13.73 0.15 11  9 -181 47 0 
130408A 3.75700 N V 1238     3 14.02 0.10 11  9 -112  9 0 
130408A 3.75700 N V 1238     4 14.27 0.06 22  9  -21 47 0 
130408A 3.75700 N V 1238     5 13.52 0.18 33 10   21 47 0 
130408A 3.75700 N V 1238     6 13.90 0.10 13  9  192  9 0 
130408A 3.75700 N V 1238     7 13.84 0.09 21  9  263  9 0 
130408A 3.75700 Si IV 1393   1 12.02 0.27  9  9 -195 47 0 
130408A 3.75700 Si IV 1393   2 12.41 0.19 39 12 -137 47 0 
130408A 3.75700 Si IV 1393   3 13.27 0.05 26  9  -81 47 0 
130408A 3.75700 Si IV 1393   4 14.07 0.05 12  9  -36  9 0 
130408A 3.75700 Si IV 1393   5 14.07 0.05 16  9    3  9 0 
130408A 3.75700 Si IV 1393   6 13.28 0.09 17  9   58  9 0 
130408A 3.75700 C IV 1548    1 14.62 0.05 32  9  -19  9 0 
130408A 3.75700 C IV 1548    2 13.77 0.09 22  9   57  9 0 
130408A 3.75700 Al III 1854  1 12.39 0.09 22  9  -41 47 0 
130408A 3.75700 Al III 1854  2 12.90 0.08 10  9   -7  9 0 
130408A 3.75700 Al III 1854  3 11.99 0.21 22  9   25 47 0 
130408A 3.75700 Si II 1526   1 12.52 0.29 22  9 -116 47 0 
130408A 3.75700 Si II 1526   2 13.63 0.06 32  9  -49 47 0 
130408A 3.75700 Si II 1526   3 15.60 0.11 27  9   15  9 1 
130408A 3.75700 Fe II 1608   1 14.00 0.08 42 13  -67 47 0 
130408A 3.75700 Fe II 1608   2 14.72 0.09 27  9  -16  9 0 
130408A 3.75700 Fe II 1608   3 14.54 0.09 27  9   55  9 0 
130408A 3.75700 Al II 1670   1 15.35 0.30 18  9  -12  9 1 
130408A 3.75700 Al II 1670   2 12.87 0.08 18  9   61  9 0 
130408A 3.75700 Si II* 1264  1 13.81 0.07 20  9  -60 47 0 
130408A 3.75700 Si II* 1264  2 15.01 0.15 16  9    2  9 1 
130408A 3.75700 Si II* 1264  3 14.20 0.09 19  9   53 47 1 
130408A 3.75700 C II* 1335   1 15.01 0.07 20  9  -60 47 1 
130408A 3.75700 C II* 1335   2 15.01 0.15 16  9    2  9 1 
130408A 3.75700 C II* 1335   3 14.60 0.09 19  9   53 47 1 
130606A 5.91100 O VI 1031    1 14.71 0.07 35  9 -364  9 0 
130606A 5.91100 O VI 1031    2 14.85 0.05 18  9 -291  9 0 
130606A 5.91100 O VI 1031    3 14.50 0.07 62  9 -156  9 0 
130606A 5.91100 O VI 1031    4 15.93 0.09 13  9  -83  9 1 
130606A 5.91100 O VI 1031    5 15.97 0.22 50  9   -4 47 1 
130606A 5.91100 O VI 1031    6 14.87 0.06 13  9  121  9 0 
130606A 5.91100 N V 1238     1 14.27 0.06 22  9  -81  9 0 
130606A 5.91100 N V 1238     2 13.23 0.06  8  9  -35  9 0 
130606A 5.91100 N V 1238     3 13.33 0.06  8  9  -16  9 0 
130606A 5.91100 N V 1238     4 13.47 0.09  9  9    7 47 0 
130606A 5.91100 N V 1238     5 13.77 0.07 13  9   60  9 0 
130606A 5.91100 Si IV 1393   1 13.33 0.08 13  9 -192  9 0 
130606A 5.91100 Si IV 1393   2 13.52 0.21 12  9  -88  9 0 
130606A 5.91100 Si IV 1393   3 15.30 0.06 17  9  -33  9 1 
130606A 5.91100 Si IV 1393   4 14.71 0.16 19  9   44 47 0 
130606A 5.91100 Si IV 1393   5 13.70 0.12 45 13   91 47 0 
130606A 5.91100 Si IV 1393   6 13.47 0.05 12  9  161  9 0 
130606A 5.91100 C IV 1548    1 13.43 0.12 32  9 -160 47 0 
130606A 5.91100 C IV 1548    2 14.59 0.36 24  9  -92 47 0 
130606A 5.91100 C IV 1548    3 14.59 0.36 24  9  -37 47 1 
130606A 5.91100 C IV 1548    4 15.99 0.30 24 10   38 47 1 
130606A 5.91100 C IV 1548    5 13.60 0.18 10  9  119  9 0 
130606A 5.91100 Al III 1854  1 12.95 0.08 30  9  -91 47 0 
130606A 5.91100 Al III 1854  2 13.51 0.09 32  9   10  9 0 
130606A 5.91100 Si II 1526   1 13.88 0.06 35 10  -33  9 0 
130606A 5.91100 Si II 1526   2 13.18 0.43 40 12   -3 47 0 
130606A 5.91100 Si II 1526   3 13.67 0.09 22  9  130 47 0 
130606A 5.91100 Fe II 1608   1 14.14 0.07 31  9 -137  9 0 
130606A 5.91100 Fe II 1608   2 13.83 0.11 22  9   95  9 0 
130606A 5.91100 Al II 1670   1 13.21 0.09 24  9  -24  9 0 
130606A 5.91100 Al II 1670   2 13.20 0.14 17  9   46  9 0 
130606A 5.91100 Al II 1670   3 12.25 0.11 15  9  106  9 0 
130606A 5.91100 Al II 1670   4 12.81 0.06 26  9  191  9 0 
130606A 5.91100 Si II* 1264  1 12.99 0.07 27  9 -135  9 0 
130606A 5.91100 Si II* 1264  2 12.72 0.06 27  9  -65 47 0 
130606A 5.91100 Si II* 1264  3 13.40 0.08 28  9    1  9 0 
130606A 5.91100 Si II* 1264  4 13.22 0.07 19  9   64  9 0 
130606A 5.91100 C II* 1335   1 13.16 0.24 33 10  -48 47 0 
130606A 5.91100 C II* 1335   2 13.71 0.07 43 10  -14 47 0 
130606A 5.91100 C II* 1335   3 13.17 0.28 19  9    3  9 0 
130606A 5.91100 C II* 1335   4 13.65 0.08 10  9   70  9 0 
130610A 2.09050 C IV 1548    1 13.32 0.11 12  9 -156  9 0 
130610A 2.09050 C IV 1548    2 14.09 0.20  8  9 -106  9 0 
130610A 2.09050 C IV 1548    3 14.29 0.20 15  9  -76  9 0 
130610A 2.09050 C IV 1548    4 14.29 0.20 15  9  -43  9 0 
130610A 2.09050 C IV 1548    5 15.03 0.30 23  9   16  9 0 
130610A 2.09050 C IV 1548    6 13.66 0.21 31  9   46 47 0 
130610A 2.09050 C IV 1548    7 13.40 0.12 27  9  129 47 0 
130610A 2.09050 Al III 1854  1 13.14 0.06 44 13  -88  9 0 
130610A 2.09050 Al III 1854  2 13.05 0.15  7  9  -18  9 0 
130610A 2.09050 Al III 1854  3 13.56 0.05 27  9    1 47 0 
130610A 2.09050 Si II 1526   1 14.55 0.30  5  9   -3 47 0 
130610A 2.09050 Si II 1526   2 15.04 0.18 27  9    1  9 0 
130610A 2.09050 Si II 1526   3 13.85 0.09 55  9  170 47 0 
130610A 2.09050 Fe II 1608   1 13.95 0.09 37 11  -15 47 0 
130610A 2.09050 Fe II 1608   2 14.51 0.07 11  9   18  9 0 
130610A 2.09050 Al II 1670   1 12.61 0.06 33 10  -74 47 0 
130610A 2.09050 Al II 1670   2 14.39 0.18 16  9   -1  9 0 
130610A 2.09050 Al II 1670   3 13.44 0.30 17  9   19 47 0 
130610A 2.09050 Al II 1670   4 12.15 0.10 13  9  121  9 0 
141028A 2.33270 N V 1238     1 14.17 0.06 39 12 -113 47 0 
141028A 2.33270 N V 1238     2 13.64 0.07 22  9  186  9 0 
141028A 2.33270 N V 1238     3 13.80 0.06 22  9  268  9 0 
141028A 2.33270 Si IV 1393   1 13.96 0.05 25  9  -92  9 0 
141028A 2.33270 Si IV 1393   2 13.57 0.06 44  9  -37  9 0 
141028A 2.33270 Si IV 1393   3 13.45 0.07 52 16   78 47 0 
141028A 2.33270 Si IV 1393   4 13.21 0.10 63 19  140 47 0 
141028A 2.33270 C IV 1548    1 13.47 0.13 67 20 -264 47 0 
141028A 2.33270 C IV 1548    2 14.21 0.05 28  9 -191  9 0 
141028A 2.33270 C IV 1548    3 13.71 0.24 29  9 -122 47 0 
141028A 2.33270 C IV 1548    4 14.48 0.06 26  9  -90  9 0 
141028A 2.33270 C IV 1548    5 14.31 0.36 18  9  -16  9 0 
141028A 2.33270 C IV 1548    6 14.15 0.05 27  9   59  9 0 
141028A 2.33270 C IV 1548    7 13.80 0.08 48 14  116 47 0 
141028A 2.33270 Al III 1854  1 12.89 0.16 39 12 -161  9 0 
141028A 2.33270 Al III 1854  2 13.56 0.07 33 10  -95 47 0 
141028A 2.33270 Al III 1854  3 13.44 0.08 65  9  -52 47 0 
141028A 2.33270 Al III 1854  4 13.27 0.06 66  9  143 47 0 
141028A 2.33270 Si II 1526   1 13.48 0.07 27  9 -158 47 0 
141028A 2.33270 Si II 1526   2 13.85 0.09 20  9  -66  9 0 
141028A 2.33270 Si II 1526   3 14.34 0.26 19  9    3  9 0 
141028A 2.33270 Si II 1526   4 12.58 0.30 19  9   69 47 0 
141028A 2.33270 Si II 1526   5 13.30 0.13 22  9  123  9 0 
141028A 2.33270 Fe II 1608   1 13.81 0.08 32  9 -149 47 0 
141028A 2.33270 Fe II 1608   2 13.70 0.11 15  9  -65  9 0 
141028A 2.33270 Fe II 1608   3 14.30 0.09 21  9    4  9 0 
141028A 2.33270 Fe II 1608   4 13.59 0.11 24  9  138 47 0 
141028A 2.33270 Si II* 1264  1 13.09 0.09 49 15  -93 47 0 
141028A 2.33270 Si II* 1264  2 13.27 0.07 62 19    4 47 0 
141028A 2.33270 Si II* 1264  3 12.44 0.39 58 17   71 47 0 
141109A 2.99300 N V 1238     1 14.55 0.16  8  9 -337  9 0 
141109A 2.99300 N V 1238     2 15.85 0.30 10  9 -277  9 0 
141109A 2.99300 N V 1238     3 14.02 0.18 18  9 -210  9 0 
141109A 2.99300 N V 1238     4 14.16 0.05 34  9 -135  9 0 
141109A 2.99300 N V 1238     5 14.74 0.11 29  9  -36  9 0 
141109A 2.99300 N V 1238     6 14.45 0.08 26  9   54  9 0 
141109A 2.99300 N V 1238     7 15.43 0.30  8  9  131  9 1 
141109A 2.99300 Si IV 1402   1 14.02 0.11 17  9 -332  9 0 
141109A 2.99300 Si IV 1402   2 15.19 0.42 20  9 -246  9 1 
141109A 2.99300 Si IV 1402   3 14.35 0.34 11  9 -155  9 0 
141109A 2.99300 Si IV 1402   4 15.01 0.36  5  9  -86  9 0 
141109A 2.99300 Si IV 1402   5 15.22 0.30 27  9  -13 47 1 
141109A 2.99300 Si IV 1402   6 15.56 0.30 22  9   12 47 1 
141109A 2.99300 Si IV 1402   7 13.15 0.14 26  9   99 47 0 
141109A 2.99300 Si IV 1402   8 15.02 0.37  8  9  268  9 0 
141109A 2.99300 C IV 1548    1 14.20 0.09 33 10 -341 47 1 
141109A 2.99300 C IV 1548    2 16.02 0.40 33  9 -264  9 1 
141109A 2.99300 C IV 1548    3 15.23 0.36 16  9 -157  9 1 
141109A 2.99300 C IV 1548    4 13.52 0.31 30  9 -118 47 0 
141109A 2.99300 C IV 1548    5 16.44 0.30 16  9  -67 47 1 
141109A 2.99300 C IV 1548    6 14.90 0.25 32  9   15 47 0 
141109A 2.99300 Al III 1854  1 13.00 0.09 37  9 -322 47 0 
141109A 2.99300 Al III 1854  2 13.03 0.06 14  9 -270  9 0 
141109A 2.99300 Al III 1854  3 12.53 0.25  6  9 -230  9 0 
141109A 2.99300 Al III 1854  4 13.18 0.09 43  9 -168  9 0 
141109A 2.99300 Al III 1854  5 13.91 0.18  8  9  -77  9 0 
141109A 2.99300 Al III 1854  6 13.98 0.07 49  9   -5  9 0 
141109A 2.99300 Al III 1854  7 12.87 0.05 22  9   96  9 0 
141109A 2.99300 Si II 1526   1 16.04 0.30 56  9 -260  9 1 
141109A 2.99300 Si II 1526   2 14.00 0.44  5  9 -122 47 0 
141109A 2.99300 Si II 1526   3 15.81 0.30 23  9  -61 47 1 
141109A 2.99300 Si II 1526   4 15.86 0.30 16  9  -13  9 1 
141109A 2.99300 Fe II 1608   1 14.71 0.28  7  9 -339  9 0 
141109A 2.99300 Fe II 1608   2 14.27 0.11 27  9 -282 47 0 
141109A 2.99300 Fe II 1608   3 15.86 0.38 19  9 -228 47 1 
141109A 2.99300 Fe II 1608   4 15.37 0.16 11  9 -210 47 1 
141109A 2.99300 Fe II 1608   5 14.99 0.38  9  9 -143  9 0 
141109A 2.99300 Fe II 1608   6 14.38 0.09 20  9 -100 47 0 
141109A 2.99300 Fe II 1608   7 15.11 0.34 11  9  -50  9 0 
141109A 2.99300 Fe II 1608   8 14.65 0.08 28  9    2  9 0 
141109A 2.99300 Fe II 1608   9 13.51 0.14 28  9   91 47 0 
141109A 2.99300 Fe II 1608  10 13.71 0.11 22  9  226 47 0 
141109A 2.99300 C II* 1335   1 15.12 0.26 14  9 -247  9 1 
141109A 2.99300 C II* 1335   2 13.91 0.13 39 12 -216 47 0 
141109A 2.99300 C II* 1335   3 14.28 0.11  9  9 -168  9 0 
141109A 2.99300 C II* 1335   4 15.15 0.23 17 10  -93  9 1 
141109A 2.99300 C II* 1335   5 16.02 0.46 24  9    2  9 1 
151021A 2.32910 N V 1238     1 15.80 0.30 23  9 -259 47 1 
151021A 2.32910 N V 1238     2 15.80 0.30 11 10 -190  9 1 
151021A 2.32910 N V 1238     3 14.53 0.09 17  9 -122  9 1 
151021A 2.32910 N V 1238     4 17.15 0.30 21  9   -9  9 1 
151021A 2.32910 N V 1238     5 15.51 0.30  6  9   73  9 1 
151021A 2.32910 N V 1238     6 15.82 0.07 13  9  143  9 1 
151021A 2.32910 Si IV 1393   1 13.24 0.07 22  9 -213 47 0 
151021A 2.32910 Si IV 1393   2 13.47 0.05 30  9 -111 47 0 
151021A 2.32910 Si IV 1393   3 13.99 0.10 22  9  -26  9 0 
151021A 2.32910 Si IV 1393   4 15.16 0.34 18  9   40  9 0 
151021A 2.32910 Si IV 1393   5 12.73 0.24  4  9  119  9 0 
151021A 2.32910 Si IV 1393   6 13.27 0.08 16  9  203  9 0 
151021A 2.32910 Si IV 1393   7 13.24 0.08 22  9  251  9 0 
151021A 2.32910 C IV 1548    1 13.63 0.11 13  9 -272  9 0 
151021A 2.32910 C IV 1548    2 13.31 0.15  9  9 -210  9 0 
151021A 2.32910 C IV 1548    3 13.81 0.08 36 11 -122 47 0 
151021A 2.32910 C IV 1548    4 14.51 0.19 17  9  -48  9 0 
151021A 2.32910 C IV 1548    5 15.45 0.30 15  9   28  9 0 
151021A 2.32910 C IV 1548    6 14.47 0.14 40  9   40 47 0 
151021A 2.32910 C IV 1548    7 14.12 0.10 19  9  174  9 0 
151021A 2.32910 Al III 1854  1 13.38 0.30 26 21 -245  9 0 
151021A 2.32910 Al III 1854  2 13.22 0.10 13  9 -156 47 0 
151021A 2.32910 Al III 1854  3 10.59 0.30 27  9 -115 47 0 
151021A 2.32910 Al III 1854  4 12.23 0.38 37  9  -74 47 0 
151021A 2.32910 Al III 1854  5 13.06 0.39 49 15  -38 47 0 
151021A 2.32910 Al III 1854  6 15.45 0.30 27  9   12 47 1 
151021A 2.32910 Al III 1854  7 13.02 0.13 49 15  142 16 0 
151021A 2.32910 Al III 1854  8 12.99 0.20 30 16  194 47 0 
151021A 2.32910 Si II 1526   1 13.44 0.15 18  9 -251 47 0 
151021A 2.32910 Si II 1526   2 13.45 0.16 22  9 -214 47 0 
151021A 2.32910 Si II 1526   3 13.91 0.30 17  9 -122  9 0 
151021A 2.32910 Si II 1526   4 15.43 0.41 14  9  -57  9 1 
151021A 2.32910 Si II 1526   5 15.89 0.30 17  9   24  9 1 
151021A 2.32910 Si II 1526   6 13.94 0.42 16  9   86  9 0 
151021A 2.32910 Si II 1526   7 13.70 0.08 18  9  202  9 0 
151021A 2.32910 Fe II 1608   1 13.95 0.06 22  9 -270  9 0 
151021A 2.32910 Fe II 1608   2 13.70 0.15 22  9 -199 47 0 
151021A 2.32910 Fe II 1608   3 13.72 0.12 18  9 -139  9 0 
151021A 2.32910 Fe II 1608   4 16.38 0.30 27  9  -15  9 1 
151021A 2.32910 Fe II 1608   5 13.90 0.15 22  9   67 47 0 
151021A 2.32910 Fe II 1608   6 13.74 0.13 18  9  108 47 0 
151021A 2.32910 Fe II 1608   7 14.14 0.08 17  9  213 47 0 
151021A 2.32910 Si II* 1264  1 13.58 0.13 25  9 -120 47 0 
151021A 2.32910 Si II* 1264  2 15.72 0.31 32  9    9  9 1 
151021A 2.32910 Si II* 1264  3 13.27 0.09 17  9  100 47 0 
151021A 2.32910 Si II* 1264  4 13.15 0.30 22  9  175 47 0 
151027B 4.06330 N V 1238     1 14.06 0.31 31  9 -265  9 0 
151027B 4.06330 N V 1238     2 13.62 0.22 17  9 -210  9 0 
151027B 4.06330 N V 1238     3 13.72 0.22 20  9 -140  9 0 
151027B 4.06330 N V 1238     4 13.76 0.21 26  9  -25  9 0 
151027B 4.06330 N V 1238     5 13.62 0.22 25  9   65  9 0 
151027B 4.06330 N V 1238     6 13.82 0.22 28  9  220  9 0 
151027B 4.06330 N V 1238     7 13.72 0.22 20  9  302  9 0 
151027B 4.06330 Si IV 1393   1 12.52 0.21 37 11 -238 17 0 
151027B 4.06330 Si IV 1393   2 13.08 0.09 23 12 -187  9 0 
151027B 4.06330 Si IV 1393   3 13.22 0.16 37 11 -120  9 0 
151027B 4.06330 Si IV 1393   4 14.11 0.11 19  9  -44  9 0 
151027B 4.06330 Si IV 1393   5 13.91 0.18 27 17    2  9 0 
151027B 4.06330 Si IV 1393   6 13.18 0.19 29 13   42  9 0 
151027B 4.06330 Si IV 1393   7 12.62 0.13  6 12   82 17 0 
151027B 4.06330 Si IV 1393   8 13.14 0.05 32 18  211  9 0 
151027B 4.06330 Si IV 1393   9 13.10 0.09 24  9  268  9 0 
151027B 4.06330 C IV 1548    1 13.16 0.23 22 13 -175  9 0 
151027B 4.06330 C IV 1548    2 13.18 0.14  6  9 -124  9 0 
151027B 4.06330 C IV 1548    3 14.38 0.09 20  9  -76  9 0 
151027B 4.06330 C IV 1548    4 14.92 0.41 15  9  -19 32 0 
151027B 4.06330 C IV 1548    5 13.48 0.13 22 13   68  9 0 
151027B 4.06330 C IV 1548    6 13.60 0.12 27  9  119 47 0 
151027B 4.06330 C IV 1548    7 13.58 0.10 17  9  138  9 0 
151027B 4.06330 Al III 1854  1 12.51 0.14 18  9 -232  9 0 
151027B 4.06330 Al III 1854  2 12.88 0.17 22  9 -152 47 0 
151027B 4.06330 Al III 1854  3 13.54 0.05 27  9 -127 47 0 
151027B 4.06330 Al III 1854  4 12.68 0.25 18  9 -104  9 0 
151027B 4.06330 Al III 1854  5 11.54 0.30 20  9  -47 47 0 
151027B 4.06330 Al III 1854  6 13.19 0.07 27  9  -32  9 0 
151027B 4.06330 Al III 1854  7 12.64 0.18 29  9   -4 47 0 
151027B 4.06330 Al III 1854  8 12.51 0.14 21  9   36  9 0 
151027B 4.06330 Al III 1854  9 12.57 0.18  8  9  107 47 0 
151027B 4.06330 Al III 1854 10 12.37 0.18 26  9  129 47 0 
151027B 4.06330 Si II 1526   1 13.94 0.06 21  9 -154  9 0 
151027B 4.06330 Si II 1526   2 13.92 0.15  6  9  -94 47 0 
151027B 4.06330 Si II 1526   3 14.43 0.07 15  9  -64  9 0 
151027B 4.06330 Si II 1526   4 14.90 0.26 15  9    3  9 1 
151027B 4.06330 Si II 1526   5 13.53 0.36  6 19   48 47 0 
151027B 4.06330 Si II 1526   6 13.68 0.05 18  9   94  9 0 
151027B 4.06330 Fe II 1608   1 13.63 0.12  6  9 -112  9 0 
151027B 4.06330 Fe II 1608   2 14.01 0.06 25 18  -71  9 0 
151027B 4.06330 Fe II 1608   3 14.32 0.10  7  9  -17  9 0 
151027B 4.06330 Fe II 1608   4 14.16 0.09 19  9   30  9 0 
151027B 4.06330 Fe II 1608   5 14.12 0.09  6 11  154  9 0 
151027B 4.06330 Fe II 1608   6 14.17 0.07 23  9  201 11 0 
151027B 4.06330 Fe II 1608   7 13.83 0.13 23  9  239  9 0 
151027B 4.06330 Al II 1670   1 12.08 0.13 18  9 -186 47 0 
151027B 4.06330 Al II 1670   2 12.30 0.09 18  9 -136 47 0 
151027B 4.06330 Al II 1670   3 13.26 0.22  8  9  -82  9 0 
151027B 4.06330 Al II 1670   4 15.00 0.30 15  9  -24 47 1 
151027B 4.06330 Al II 1670   5 15.21 0.30 14  9    9 47 1 
151027B 4.06330 Al II 1670   6 12.60 0.07 18  9   63  9 0 
151027B 4.06330 Al II 1670   7 12.34 0.13 22  9  182 47 0 
151027B 4.06330 Si II* 1264  1 12.77 0.21 15  9 -157 14 0 
151027B 4.06330 Si II* 1264  2 12.88 0.15 27 18 -100  9 0 
151027B 4.06330 Si II* 1264  3 14.20 0.16 16  9  -40 47 1 
151027B 4.06330 Si II* 1264  4 13.12 0.16 27 18   37  9 0 
151027B 4.06330 Si II* 1264  5 12.85 0.16 22 15  138  9 0 
151027B 4.06330 C II* 1335   1 14.15 0.18 32  9 -130 47 0 
151027B 4.06330 C II* 1335   2 14.65 0.07 12  9  -82  9 0 
151027B 4.06330 C II* 1335   3 14.24 0.32  6  9  -26 47 0 
151027B 4.06330 C II* 1335   4 14.32 0.08  7  9   -4  9 0 
151027B 4.06330 C II* 1335   5 13.98 0.18 32 10   64  9 0 
160203A 3.51800 Si IV 1393   1 13.39 0.08 21  9 -250  9 0 
160203A 3.51800 Si IV 1393   2 13.47 0.20 15  9 -175  9 0 
160203A 3.51800 Si IV 1393   3 14.05 0.25 18  9 -101 47 0 
160203A 3.51800 Si IV 1393   4 13.56 0.15 20  9  -43 47 0 
160203A 3.51800 Si IV 1393   5 13.87 0.30 17  9    1 47 0 
160203A 3.51800 Si IV 1393   6 13.43 0.15 15  9   58 47 0 
160203A 3.51800 Si IV 1393   7 13.08 0.21 18  9  109  9 0 
160203A 3.51800 C IV 1548    1 14.26 0.18 10  9 -296  9 0 
160203A 3.51800 C IV 1548    2 13.79 0.17 17 11 -182  9 0 
160203A 3.51800 C IV 1548    3 14.41 0.22 20  9 -113  9 0 
160203A 3.51800 C IV 1548    4 13.73 0.08 34 13  -33 47 0 
160203A 3.51800 C IV 1548    5 13.54 0.09 12  9   59  9 0 
160203A 3.51800 Al III 1854  1 13.29 0.10 10  9 -323  9 0 
160203A 3.51800 Al III 1854  2 12.67 0.20 11  9 -251  9 0 
160203A 3.51800 Al III 1854  3 13.25 0.07 19 14 -150  9 0 
160203A 3.51800 Al III 1854  4 13.16 0.07 10  9 -111  9 0 
160203A 3.51800 Al III 1854  5 13.06 0.24 10  9  -48  9 0 
160203A 3.51800 Al III 1854  6 10.66 0.30 22 14   22  9 0 
160203A 3.51800 Al III 1854  7 12.71 0.11  7 16   57  9 0 
160203A 3.51800 Al III 1854  8 13.42 0.16 15  9   92  9 0 
160203A 3.51800 Al III 1854  9 12.89 0.10 11  9  158 47 0 
160203A 3.51800 Si II 1526   1 14.08 0.08  6  9 -182  9 0 
160203A 3.51800 Si II 1526   2 15.75 0.30  9  9 -125  9 1 
160203A 3.51800 Si II 1526   3 15.50 0.30 10  9  -57  9 1 
160203A 3.51800 Si II 1526   4 14.18 0.09  7  9   -1 47 0 
160203A 3.51800 Si II 1526   5 13.84 0.10 32 23   69 47 0 
160203A 3.51800 Fe II 1608   1 13.85 0.19 22 16 -346  9 0 
160203A 3.51800 Fe II 1608   2 13.82 0.12 22  9 -254  9 0 
160203A 3.51800 Fe II 1608   3 14.19 0.12  6  9 -210  9 0 
160203A 3.51800 Fe II 1608   4 14.50 0.21 19  9 -130  9 0 
160203A 3.51800 Fe II 1608   5 14.07 0.28 16  9  -69 47 0 
160203A 3.51800 Fe II 1608   6 15.40 0.46 17  9  -21  9 1 
160203A 3.51800 Fe II 1608   7 14.29 0.11 22 16   67  9 0 
160203A 3.51800 Al II 1670   1 12.36 0.12 25 18 -339  9 0 
160203A 3.51800 Al II 1670   2 12.32 0.11 27  9 -274  9 0 
160203A 3.51800 Al II 1670   3 12.42 0.09 22 15 -178  9 0 
160203A 3.51800 Al II 1670   4 14.57 0.19 28  9  -90  9 1 
160203A 3.51800 Al II 1670   5 13.86 0.30 17  9  -11 14 0 
160203A 3.51800 Al II 1670   6 12.39 0.16 27 18   46  9 0 
160203A 3.51800 C II* 1335   1 14.03 0.26 17  9 -200 18 0 
160203A 3.51800 C II* 1335   2 15.38 0.16  9  9 -136  9 0 
160203A 3.51800 C II* 1335   3 14.81 0.18 19  9  -56  9 0 
160203A 3.51800 C II* 1335   4 14.25 0.36 27  9   -2 19 0 
160203A 3.51800 C II* 1335   5 13.11 0.37  6 22   75 47 0 
161023A 2.70915 O VI 1031    1 13.48 0.06 20  9 -210  9 0 
161023A 2.70915 O VI 1031    2 13.29 0.08 16  9 -115  9 0 
161023A 2.70915 O VI 1031    3 14.42 0.06 40  9  -48  9 0 
161023A 2.70915 O VI 1031    4 13.55 0.06 15  9   21  9 0 
161023A 2.70915 N V 1238     1 13.72 0.06 34  9  -51  9 0 
161023A 2.70915 N V 1238     2 12.93 0.09 44  9  302 47 0 
161023A 2.70915 Si IV 1393   1 14.37 0.05 42  9  -61  9 0 
161023A 2.70915 Si IV 1393   2 13.14 0.06 30  9   56  9 0 
161023A 2.70915 C IV 1548    1 13.87 0.06 24  9 -113  9 0 
161023A 2.70915 C IV 1548    2 15.78 0.30 18  9  -48  9 1 
161023A 2.70915 C IV 1548    3 13.77 0.08 49  9   55  9 0 
161023A 2.70915 Al III 1854  1 12.50 0.08 19  9 -228 47 0 
161023A 2.70915 Al III 1854  2 12.74 0.08 25  9 -192 47 0 
161023A 2.70915 Al III 1854  3 12.53 0.08 11  9 -112  9 0 
161023A 2.70915 Al III 1854  4 12.99 0.07 17  9  -66  9 0 
161023A 2.70915 Al III 1854  5 13.23 0.06 16  9  -21  9 0 
161023A 2.70915 Si II 1526   1 14.05 0.07 19  9 -114  9 0 
161023A 2.70915 Si II 1526   2 13.82 0.08 11  9  -77  9 0 
161023A 2.70915 Si II 1526   3 14.42 0.06 25  9   -5  9 0 
161023A 2.70915 Si II 1526   4 14.48 0.08 20  9   67  9 0 
161023A 2.70915 Fe II 1608   1 13.58 0.08 10  9 -121  9 0 
161023A 2.70915 Fe II 1608   2 14.16 0.06 20  9   -6  9 0 
161023A 2.70915 Fe II 1608   3 14.38 0.07 18  9   69  9 0 
161023A 2.70915 Al II 1670   1 12.92 0.07 21  9 -117  9 0 
161023A 2.70915 Al II 1670   2 12.67 0.07 12  9  -76  9 0 
161023A 2.70915 Al II 1670   3 13.35 0.06 31  9  -14  9 0 
161023A 2.70915 Al II 1670   4 13.19 0.09 21  9   69  9 0 
161023A 2.70915 C II* 1335   1 14.57 0.06 45  9 -125  9 0 
161023A 2.70915 C II* 1335   2 14.37 0.06 29  9  -23  9 0 
161023A 2.70915 C II* 1335   3 14.04 0.07 37  9   52  9 0 
170202A 3.64400 O VI 1031    1 13.79 0.17 26  9 -248 47 0 
170202A 3.64400 O VI 1031    2 16.15 0.30 14  9 -170 47 1 
170202A 3.64400 O VI 1031    3 14.01 0.17 28  9 -114 47 0 
170202A 3.64400 O VI 1031    4 14.22 0.11 45  9  -34 47 0 
170202A 3.64400 O VI 1031    5 15.81 0.30 11  9   39  9 1 
170202A 3.64400 O VI 1031    6 17.35 0.30 19  9  274 47 1 
170202A 3.64400 O VI 1031    7 16.36 0.32 19  9  275  9 1 
170202A 3.64400 Si IV 1393   1 13.03 0.13 11  9 -314  9 0 
170202A 3.64400 Si IV 1393   2 13.02 0.08 33 10 -256 47 0 
170202A 3.64400 Si IV 1393   3 13.31 0.17 39 12 -201 47 0 
170202A 3.64400 Si IV 1393   4 13.85 0.07 25  9 -181  9 0 
170202A 3.64400 Si IV 1393   5 13.75 0.30 12  9 -120  9 0 
170202A 3.64400 Si IV 1393   6 13.89 0.07 45  9  -59  9 0 
170202A 3.64400 Si IV 1393   7 16.12 0.30 20  9   14  9 1 
170202A 3.64400 Si IV 1393   8 11.92 0.30 35 11   76 47 0 
170202A 3.64400 Si IV 1393   9 13.45 0.10 27  9  113  9 0 
170202A 3.64400 C IV 1548    1 13.81 0.06  7  9 -209  9 0 
170202A 3.64400 C IV 1548    2 14.49 0.07 36  9 -151  9 0 
170202A 3.64400 C IV 1548    3 14.83 0.14 39  9  -41  9 0 
170202A 3.64400 C IV 1548    4 14.40 0.10 22  9   38 47 0 
170202A 3.64400 C IV 1548    5 12.74 0.28  6  9  119 47 0 
170202A 3.64400 Al III 1854  1 12.97 0.05 10  9 -272  9 0 
170202A 3.64400 Al III 1854  2 13.08 0.09 25  9 -166  9 0 
170202A 3.64400 Al III 1854  3 12.84 0.10  4  9  -99  9 0 
170202A 3.64400 Al III 1854  4 13.51 0.05 18  9   13  9 0 
170202A 3.64400 Al III 1854  5  9.91 0.30 38 11  111 47 0 
170202A 3.64400 Al III 1854  6 12.81 0.10 22  9  147 47 0 
170202A 3.64400 Al III 1854  7 12.90 0.08 42 13  220 47 0 
170202A 3.64400 Al III 1854  8 12.94 0.07 20  9  299 47 0 
170202A 3.64400 Si II 1526   1 14.05 0.46 13  9 -158  9 0 
170202A 3.64400 Si II 1526   2 13.60 0.22 22  9 -127 47 0 
170202A 3.64400 Si II 1526   3 14.16 0.06 52 16  -74 47 0 
170202A 3.64400 Si II 1526   4 15.81 0.30 14  9    8  9 1 
170202A 3.64400 Si II 1526   5 13.26 0.19 32  9  128 47 0 
170202A 3.64400 Fe II 1608   1 13.54 0.25  7  9 -131  9 0 
170202A 3.64400 Fe II 1608   2 15.67 0.30 10  9    6  9 0 
170202A 3.64400 Fe II 1608   3 15.53 0.30  8  9   54  9 0 
170202A 3.64400 Fe II 1608   4 12.53 0.30 27  9  155 47 0 
170202A 3.64400 Fe II 1608   5 13.89 0.10 34  9  192 47 0 
170202A 3.64400 Si II* 1264  1 12.96 0.17 27  9  -74 47 0 
170202A 3.64400 Si II* 1264  2 12.70 0.30  6  9  -26 47 0 
170202A 3.64400 Si II* 1264  3 13.55 0.20 27 11   23 47 0 
170202A 3.64400 Si II* 1264  4 13.51 0.20 13  9   60  9 0 
170202A 3.64400 Si II* 1264  5 12.76 0.23 22  9  122 47 0 
170202A 3.64400 Si II* 1264  6 12.83 0.24 34 10  158 47 0 

